A Patient World Model for Early Forecasting of Digital Health Campaign Outcomes: Capabilities and Limits

Digital direct-to-consumer (DTC) health campaigns are usually measured after the fact. In-flight forecasting commonly relies on a separate classifier for every cutoff and horizon. We treat this task as a dynamic-system problem and build a compact patient world model. The architecture maintains a latent state per patient, learns exposure-conditioned state dynamics jointly with a weekly conversion hazard, and rolls forward into future conversion curves. We evaluate it on a US campaign dataset with 147{,}173 patients and 5.2 million at-risk person-weeks. In a retrospective evaluation conditioned on recorded future exposures, the model forecasts the remaining new-to-brand prescription volume through week 52 with a relative error of 2.9\% from a week-4 cutoff and 0.8--2.6\% from cutoffs at weeks 8--26. The strongest non-recurrent baseline, a pooled-hazard gradient boosting model given the same survival rollout and information, has relative errors of 13.6--33.1\%. Per-horizon classifiers perform substantially worse. A Fisher-information analysis motivates dense next-exposure supervision when conversions are rare. Removing this auxiliary objective increases prescription-volume error by approximately $2$--$14\times$, while providing no consistent disadvantage on the more common specialist-visit outcome. We also evaluate scenario simulation. Switching all future exposure off raises predicted conversion from 0.31 to 0.89, a pattern consistent with selection effects in observational exposure data. This result highlights the limits of interpreting exposure-conditioned rollouts causally.

==> figures/make_fig_regimes.py <==
"""Fig 3 for the arXiv draft: the regime map. Final-volume relative error of
the three coherent models (pooled-hazard GBM, GRU forecaster, GRU world model)
across three evaluation regimes: (a) full cohort / dx, (b) dynamics-rich
subgroup / dx, (c) full cohort / rx. Log y-axis shared.
Data: exp2_full_dx_b512_results.json and exp2_full_rx_b512_results.json."""
import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
BASE = os.path.join(HERE, "..", "..", "..", "experiments_results", "exp2_rollout")

with open(os.path.join(BASE, "exp2_full_dx_b512_results.json")) as f:
    dx = json.load(f)["dx"]
with open(os.path.join(BASE, "exp2_full_rx_b512_results.json")) as f:
    rx = json.load(f)["rx"]

# same palette / identity as fig_volume (validated, grayscale-safe via hatch)
METHODS = [
    ("gbm_hazard", "pooled-hazard GBM", "#D55E00", "//"),
    ("gru_forecaster", "GRU forecaster ($\\lambda{=}0$)", "#009E73", ".."),
    ("gru_world_model", "GRU world model (prop.)", "#0072B2", None),
]

PANELS = [
    (dx["full"], "(a) dx, full cohort"),
    (dx["subgroup"], "(b) dx, dynamics-rich"),
    (rx["full"], "(c) rx, full cohort"),
]

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "Nimbus Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 8,
        "legend.fontsize": 7,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "axes.linewidth": 0.6,
    }
)

fig, axes = plt.subplots(1, 3, figsize=(6.5, 2.3), sharey=True)

width = 0.26
for ax, (block, title) in zip(axes, PANELS):
    taus = sorted(block, key=int)
    x = np.arange(len(taus))
    for j, (key, label, color, hatch) in enumerate(METHODS):
        y = [100.0 * block[t]["primary"][key]["final_rel_err"] for t in taus]
        ax.bar(x + (j - 1) * width, y, width, label=label, color=color,
               hatch=hatch, edgecolor="white", linewidth=0.4, zorder=3)
    ax.set_yscale("log")
    ax.set_ylim(0.2, 200)
    ax.set_xticks(x)
    ax.set_xticklabels(taus)
    ax.set_xlabel(r"cutoff $\tau$")
    ax.set_title(title, loc="left")
    ax.grid(True, which="both", axis="y", lw=0.3, color="0.85", zorder=0)
    ax.set_axisbelow(True)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)

axes[0].set_ylabel("final-volume rel. error (%)")
axes[0].legend(loc="upper left", frameon=False, borderaxespad=0.1,
               handlelength=1.4, handletextpad=0.5)

fig.tight_layout(w_pad=1.0)
fig.savefig(os.path.join(HERE, "fig_regimes.pdf"))
fig.savefig(os.path.join(HERE, "fig_regimes.png"), dpi=200)
print("written fig_regimes.pdf/.png")


==> figures/make_fig_rx.py <==
"""Protagonist figure for version_1: the week-4 call on the business endpoint.
(a) final NBRx volume forecast error vs cutoff tau (log scale), rx outcome;
(b) rx cumulative-incidence trajectories from tau=8, zoomed to the coherent
band; the per-(tau,H) curve leaves the frame and is annotated.
Data: experiments_results/exp2_rollout/exp2_full_rx_b512_results.json."""
import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(
    HERE, "..", "..", "..", "experiments_results", "exp2_rollout",
    "exp2_full_rx_b512_results.json"
)

# Same validated palette / marker / linestyle identities as the other figures.
STYLES = {
    "gru_world_model": ("GRU world model (prop.)", "#0072B2", "o", "-"),
    "gru_forecaster": ("GRU forecaster ($\\lambda{=}0$)", "#009E73", "s", "--"),
    "gbm_hazard": ("pooled-hazard GBM", "#D55E00", "^", "-."),
    "gbm": ("per-$(\\tau,H)$ GBM", "#CC79A7", "D", ":"),
    "naive": ("naive extrapolation", "#7F4B9E", "v", (0, (4, 1.5))),
}
ORDER = ["gbm", "naive", "gru_forecaster", "gbm_hazard", "gru_world_model"]

with open(RESULTS) as f:
    data = json.load(f)["rx"]["full"]
taus = sorted(data, key=int)

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "Nimbus Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 8,
        "legend.fontsize": 6.8,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "axes.linewidth": 0.6,
        "lines.linewidth": 1.4,
        "lines.markersize": 4,
    }
)

fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(3.39, 4.5))

# ---- (a) final NBRx volume relative error vs cutoff ----
x = [int(t) for t in taus]
# 1-sigma sampling floor implied by Prop. 2: ~100/sqrt(n+) with n+ the
# observed future converters on each risk set (perfect calibration cannot
# beat this in expectation).
n_pos = [data[t]["primary"]["naive"]["final_obs"] for t in taus]
floor = [100.0 / (n ** 0.5) for n in n_pos]
ax1.fill_between(x, 0.1, floor, color="0.90", edgecolor="0.75", lw=0.5,
                 zorder=0, label="$\\pm1\\sigma$ sampling floor")
for key in ORDER:
    label, color, marker, ls = STYLES[key]
    y = [100.0 * data[t]["primary"][key]["final_rel_err"] for t in taus]
    ax1.plot(x, y, marker=marker, ls=ls, color=color, label=label,
             markerfacecolor="white", markeredgewidth=1.1, clip_on=False)
ax1.set_yscale("log")
ax1.set_xticks(x)
ax1.set_xlabel(r"cutoff $\tau$ (weeks observed)")
ax1.set_ylabel("final NBRx volume rel. error (%)")
ax1.set_ylim(0.5, 200000)
ax1.grid(True, which="both", axis="y", lw=0.3, color="0.85")
ax1.set_axisbelow(True)
short = {"gbm": "per-$(\\tau,H)$ GBM", "naive": "naive",
         "gru_forecaster": "forecaster ($\\lambda{=}0$)",
         "gbm_hazard": "hazard GBM", "gru_world_model": "world model (prop.)",
         "floor": "$\\pm1\\sigma$ sampling floor"}
h, l = ax1.get_legend_handles_labels()
lab2key = {STYLES[k][0]: k for k in STYLES}
lab2key["$\\pm1\\sigma$ sampling floor"] = "floor"
ax1.legend(h, [short[lab2key[x]] for x in l], loc="upper left", ncol=2,
           frameon=False, borderaxespad=0.1, handlelength=1.9,
           columnspacing=0.9, handletextpad=0.5)
for s in ("top", "right"):
    ax1.spines[s].set_visible(False)
ax1.set_title("(a) Final NBRx volume forecast error", loc="left")

# ---- (b) rx trajectories at tau = 8, zoomed to the coherent band ----
t8 = data["8"]
ks = t8["eval_ks"]
ax2.plot(ks, t8["F_km"], color="black", ls="--", lw=1.6,
         label="observed (KM)", zorder=5)
for key in ["naive", "gbm_hazard", "gru_forecaster", "gru_world_model"]:
    label, color, marker, ls = STYLES[key]
    y = t8["primary"][key]["curve_pred"]
    ax2.plot(ks, y, marker=marker, ls=ls, color=color, label=label,
             markerfacecolor="white", markeredgewidth=1.1, markersize=3.4,
             clip_on=False)
# per-cell GBM leaves the frame; annotate instead of plotting
gbm_final = t8["primary"]["gbm"]["curve_pred"][-1]
ax2.annotate(
    "per-$(\\tau,H)$ GBM exits the frame\n(reaches %.2f at week 52)" % gbm_final,
    xy=(0.40, 0.985), xycoords="axes fraction", ha="left", va="top",
    fontsize=6.8, color="#CC79A7")
ax2.set_xlabel(r"horizon $k$ (weeks)")
ax2.set_ylabel(r"cumulative incidence $\bar F(k)$")
ax2.set_xticks(ks[1::2])
ax2.set_ylim(0, 0.05)
ax2.grid(True, axis="y", lw=0.3, color="0.85")
ax2.set_axisbelow(True)
ax2.legend(loc="upper left", frameon=False, borderaxespad=0.2,
           handlelength=2.2, fontsize=6.8)
for s in ("top", "right"):
    ax2.spines[s].set_visible(False)
ax2.set_title(r"(b) NBRx trajectories from cutoff $\tau=8$", loc="left")

fig.tight_layout(h_pad=1.6)
fig.savefig(os.path.join(HERE, "fig_rx.pdf"))
fig.savefig(os.path.join(HERE, "fig_rx.png"), dpi=200)
print("written fig_rx.pdf/.png")


==> figures/make_fig_volume.py <==
"""Fig 2 for the arXiv draft: (a) campaign volume forecast error vs cutoff tau;
(b) predicted vs KM-observed cumulative incidence at tau=8.
Data: experiments_results/exp2_rollout/exp2_full_dx_b512_results.json (as-run,
final batch-512 tuned run)."""
import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(
    HERE, "..", "..", "..", "experiments_results", "exp2_rollout",
    "exp2_full_dx_b512_results.json"
)

# Entity -> (label, color, marker, linestyle). Palette validated (dataviz six
# checks, light surface); markers/linestyles carry identity in grayscale.
STYLES = {
    "gru_world_model": ("GRU world model (prop.)", "#0072B2", "o", "-"),
    "gru_forecaster": ("GRU forecaster ($\\lambda{=}0$)", "#009E73", "s", "--"),
    "gbm_hazard": ("pooled-hazard GBM", "#D55E00", "^", "-."),
    "gbm": ("per-$(\\tau,H)$ GBM", "#CC79A7", "D", ":"),
    "naive": ("naive extrapolation", "#7F4B9E", "v", (0, (4, 1.5))),
}
ORDER = ["gbm", "naive", "gru_forecaster", "gbm_hazard", "gru_world_model"]

with open(RESULTS) as f:
    data = json.load(f)["dx"]["full"]
taus = sorted(data, key=int)

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "Nimbus Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 8,
        "legend.fontsize": 6.8,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "axes.linewidth": 0.6,
        "lines.linewidth": 1.4,
        "lines.markersize": 4,
    }
)

fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(3.39, 4.5))

# ---- (a) final-volume relative error vs cutoff ----
x = [int(t) for t in taus]
for key in ORDER:
    label, color, marker, ls = STYLES[key]
    y = [100.0 * data[t]["primary"][key]["final_rel_err"] for t in taus]
    ax1.plot(x, y, marker=marker, ls=ls, color=color, label=label,
             markerfacecolor="white", markeredgewidth=1.1, clip_on=False)
ax1.set_yscale("log")
ax1.set_xticks(x)
ax1.set_xlabel(r"cutoff $\tau$ (weeks observed)")
ax1.set_ylabel("final-volume rel. error (%)")
ax1.set_ylim(1, 20000)
ax1.grid(True, which="both", axis="y", lw=0.3, color="0.85")
ax1.set_axisbelow(True)
short = {"gbm": "per-$(\\tau,H)$ GBM", "naive": "naive",
         "gru_forecaster": "forecaster ($\\lambda{=}0$)",
         "gbm_hazard": "hazard GBM", "gru_world_model": "world model (prop.)"}
h, l = ax1.get_legend_handles_labels()
lab2key = {STYLES[k][0]: k for k in STYLES}
ax1.legend(h, [short[lab2key[x]] for x in l], loc="upper left", ncol=2,
           frameon=False, borderaxespad=0.1, handlelength=1.9,
           columnspacing=0.9, handletextpad=0.5)
for s in ("top", "right"):
    ax1.spines[s].set_visible(False)
ax1.set_title("(a) Campaign volume forecast error", loc="left")

# ---- (b) cumulative-incidence trajectories at tau = 8 ----
t8 = data["8"]
ks = t8["eval_ks"]
ax2.plot(ks, t8["F_km"], color="black", ls="--", lw=1.6,
         label="observed (KM)", zorder=5)
for key in ["gbm", "naive", "gbm_hazard", "gru_world_model"]:
    label, color, marker, ls = STYLES[key]
    y = t8["primary"][key]["curve_pred"]
    ax2.plot(ks, y, marker=marker, ls=ls, color=color, label=label,
             markerfacecolor="white", markeredgewidth=1.1, markersize=3.4,
             clip_on=False)
ax2.set_xlabel(r"horizon $k$ (weeks)")
ax2.set_ylabel(r"cumulative incidence $\bar F(k)$")
ax2.set_xticks(ks[1::2])
ax2.set_ylim(0, 1.0)
ax2.grid(True, axis="y", lw=0.3, color="0.85")
ax2.set_axisbelow(True)
ax2.legend(loc="upper left", frameon=False, borderaxespad=0.2, handlelength=2.4)
for s in ("top", "right"):
    ax2.spines[s].set_visible(False)
ax2.set_title(r"(b) Trajectories from cutoff $\tau=8$", loc="left")

fig.tight_layout(h_pad=1.6)
fig.savefig(os.path.join(HERE, "fig_volume.pdf"))
fig.savefig(os.path.join(HERE, "fig_volume.png"), dpi=200)
print("written fig_volume.pdf/.png")

